On chain link surgeries bounding rational homology balls and $\chi$-slice 3-braid closures

We determine which integral surgeries on a large class of circular chain links bound rational homology balls. Our key tool is the lattice-theoretic cubiquity obstruction recently developed by Greene and Owens. We discuss a practical method of computing it, and, as an application, prove that a generalisation of the slice--ribbon conjecture holds for all but one infinite family of quasi-alternating 3-braid links. This extends previous results of Lisca concerning the conjecture for 3-braid knots.

==> scripts/S1a_final.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6c416fce",
   "metadata": {},
   "outputs": [],
   "source": [
    "# This notebook generates the set S of all strings with length at most 22,\n",
    "# which are cyclic duals of strings in S_1a, and verifies that for every QA\n",
    "# 3-braid closure B with t = -1 and associated string in S with maximal length 12,\n",
    "# no embeddings of the lattice associated with the sharp cyclic plumbing \n",
    "# bounded by the double branched cover of B is cubiquitous\n",
    "\n",
    "# Then, we export the intersection forms corresponding to the strings \n",
    "# with length from 13 to 22 and find all relevant embeddings in GAP;\n",
    "# after, we import said embeddings and verify that all of the associated\n",
    "# negative cyclic subsets admit contractions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4826da93",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Generating S_1a dual strings\n",
    "\n",
    "# Booth's algorithm to determine the lexicographically minimal representative\n",
    "# of the class of rotations of given string\n",
    "\n",
    "def lex_min(S_input):\n",
    "    S = S_input + S_input  # Concatenate string to it self to avoid modular arithmetic\n",
    "    f = [-1] * len(S)  # Failure function\n",
    "    k = 0  # Least rotation of string found so far\n",
    "    for j in range(1, len(S)):\n",
    "        sj = S[j]\n",
    "        i = f[j - k - 1]\n",
    "        while i != -1 and sj != S[k + i + 1]:\n",
    "            if sj < S[k + i + 1]:\n",
    "                k = j - i - 1\n",
    "            i = f[i]\n",
    "        if sj != S[k + i + 1]:  # if sj != S[k+i+1], then i == -1\n",
    "            if sj < S[k]:  # k+i+1 = k\n",
    "                k = j\n",
    "            f[j - k] = -1\n",
    "        else:\n",
    "            f[j - k] = i + 1\n",
    "    return [S[i] for i in range(k, k + (len(S) / 2))]\n",
    "\n",
    "# Constructing S_1a dual string from x_list = (x_1, ..., x_m) and\n",
    "# y_list = (y_1, ..., y_m) as described in Section 8\n",
    "# and returning its minimal representative\n",
    "\n",
    "def S1a_dual_string_from_exponents(x_list, y_list):\n",
    "    b = []\n",
    "    c = []\n",
    "    \n",
    "    b += [2 + x_list[0]]\n",
    "    if len(x_list) > 1:\n",
    "        for x, y in zip(x_list[1:], y_list[:-1]):\n",
    "            b += ([2] * y)\n",
    "            b += [3 + x]\n",
    "    b += ([2] * y_list[-1])\n",
    "    \n",
    "    if len(y_list) > 1:\n",
    "        for x, y in zip(x_list[:-1], y_list[:-1]):\n",
    "            c += ([2] * x)\n",
    "            c += [3 + y]\n",
    "    c += ([2] * x_list[-1])\n",
    "    c += [2 + y_list[-1]]\n",
    "    \n",
    "    if len(b) == 1:\n",
    "        a = [b[0] + c[0] + c[-1]] + c[-1:1:-1]\n",
    "    elif len(c) == 1:\n",
    "        a = b[1:-1] + [c[0] + b[0] + b[-1]]\n",
    "    else:\n",
    "        a = [b[0] + c[0]] + b[1:-1] + [b[-1] + c[-1]] + c[-2:0:-1]\n",
    "    \n",
    "    return min(lex_min(a), lex_min(a[::-1]))\n",
    "\n",
    "# Constructing S_1a dual strings of length N as described in Section 8\n",
    "\n",
    "def S1a_dual_strings_of_fixed_length(N):\n",
    "    all_strings = []\n",
    "    for n in range(1, int(N/2) + 1):\n",
    "        xy_sum = N + 2 - 2*n\n",
    "        xy_part = Partitions(xy_sum, min_part=1, max_length=(2*n))\n",
    "        for p in xy_part:\n",
    "            p_padded = list(p) + ([0] * (2*n - len(p)))\n",
    "            # Not optimised here: could use symmetries of exchanging x_i and y_i\n",
    "            xy_arr = Arrangements(p_padded, 2*n)\n",
    "            for a in xy_arr:\n",
    "                s = S1a_dual_string_from_exponents(a[:n], a[n:])\n",
    "                if s not in all_strings:\n",
    "                    all_strings.append(s)\n",
    "    return all_strings"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8f4754d1",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Generating strings;\n",
    "# Warning! The file for N=21 is about 34MB large and takes\n",
    "# about 50 hours to generate on a mid-range laptop\n",
    "\n",
    "for N in range(2, 22):\n",
    "    print('N =', str(N))\n",
    "    with open('N' + str(N) + '_strings.txt', 'w') as f:\n",
    "        ll = S1a_dual_strings_of_fixed_length(N)\n",
    "        for l in ll:\n",
    "            f.write(str(l))\n",
    "            f.write('\\n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5f051c19",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Defining a function to check cubiquity as detailed in Section 3\n",
    "\n",
    "import itertools\n",
    "\n",
    "def is_ZZ_vec(v):\n",
    "    for i in v:\n",
    "        if i not in ZZ:\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "def is_cb(m):\n",
    "    # Checks whether a square integral matrix m is cubiquitous\n",
    "    # Based on a Maple script by Brendan Owens\n",
    "    \n",
    "    e = Matrix(ZZ, m)\n",
    "    e_det = e.det()\n",
    "    e_inv = e.inverse()\n",
    "    n = e.row_space().dimension()\n",
    "    \n",
    "    # Compute image of every vector z \\in {0,1}^n under e_inv\n",
    "    \n",
    "    cb_vectors = [[int(x) for x in s] for s in \\\n",
    "                  [str(bin(j))[2:].zfill(len(str(bin(2 ** n - 1))[2:])) for j in range(2 ** n)]]\n",
    "    cb_vectors_inv = [e_inv * vector(ZZ, x) for x in cb_vectors]\n",
    "    \n",
    "    # Use Smith form of e to get a set of representatives of Z^n / e; loop over\n",
    "    # it to see if every element has a {0,1}^n representative\n",
    "    \n",
    "    # D = U.e.V is the Smith form, D is diagonal\n",
    "    # Each element of Z^n / D is represented by x \\in Z^n with 0 <= x_i < D_ii;\n",
    "    # this gives an element U^-1 . x in Z^n / e.\n",
    "    # Check if this is represented by a vector in {0,1}^n by iterating over\n",
    "    # z \\in {0,1}^n and checking if e^-1 . (U^-1 . x - z) has integral entries\n",
    "    \n",
    "    d = e.smith_form()[0]\n",
    "    u = e.smith_form()[1]\n",
    "    eu_inv = e_inv * u.inverse()\n",
    "    \n",
    "    dd = [d[i][i] for i in range(d.rank())]\n",
    "    factors = itertools.product(*[range(x) for x in dd])\n",
    "    \n",
    "    for i in factors:\n",
    "        e_rep = eu_inv * vector(ZZ, i)\n",
    "        \n",
    "        rep_in_ZZ = False\n",
    "        for j in cb_vectors_inv:\n",
    "            if is_ZZ_vec(j - e_rep) == True:\n",
    "                rep_in_ZZ = True\n",
    "                break\n",
    "                \n",
    "        if rep_in_ZZ == False:\n",
    "            return False\n",
    "    \n",
    "    return True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3cdfbef0",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Generating intersection forms of cyclic plumbings and\n",
    "# exporting them to find embeddings in GAP\n",
    "\n",
    "# NB: embeddings can be found from within Sage using the libgap package,\n",
    "# but this is very slow for longer strings -- a very significant speed-up\n",
    "# is achieved by modifying GAP's OrthogonalEmbeddings function\n",
    "# as detailed in Section 8\n",
    "\n",
    "def int_form(l):\n",
    "    n = len(l)\n",
    "    if n == 1:\n",
    "        return [l]\n",
    "    if n == 2:\n",
    "        return [[l[0], 0], [0, l[1]]]\n",
    "    else:\n",
    "        g = [[0] * n for x in range(n)]\n",
    "        g[0][0] = l[0]\n",
    "        g[0][1] = -1\n",
    "        g[0][n - 1] = 1\n",
    "        \n",
    "        for i in range(1, n - 1):\n",
    "            g[i][i - 1] = -1\n",
    "            g[i][i] = l[i]\n",
    "            g[i][i + 1] = -1\n",
    "            \n",
    "        g[n - 1][0] = 1\n",
    "        g[n - 1][n - 2] = -1\n",
    "        g[n - 1][n - 1] = l[n - 1]\n",
    "        return g"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "636d4835",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Our solution is rather hacky: we generate text files with GAP code\n",
    "# and then execute them as GAP files; the resulting files are quite large\n",
    "# (up to about 1GB for the N=21 case), so the reader is welcome to\n",
    "# improve this workflow\n",
    "\n",
    "with open('CustomOrthogonalEmbeddings.g') as f:\n",
    "    CustomOrthogonalEmbeddings = f.readlines()\n",
    "\n",
    "for N in range(2,22):\n",
    "    ss = []\n",
    "    with open('N' + str(N) + '_strings.txt', 'r') as f:\n",
    "        for s in f:\n",
    "            ss.append([int(x) for x in ''.join(c for c in s if c not in '[]\\n ').split(',')])\n",
    "\n",
    "    with open('N' + str(N) + '_gap_input.g', 'w') as f:\n",
    "        for l in CustomOrthogonalEmbeddings:\n",
    "            f.write(l)\n",
    "        f.write('\\n')\n",
    "        for i, s in enumerate(ss):\n",
    "            f.write('g:=' + str(int_form(s)) + ';\\n')\n",
    "            f.write('Print({0});\\n'.format(str(s)))\n",
    "            f.write('emb:=CustomOrthogonalEmbeddings(g, 1, ' + str(N) + ');\\n')\n",
    "            f.write('if emb.solutions <> [] then AppendTo(\"N' + str(N) +\\\n",
    "                    '_embeddings.txt\", \"String #' + str(i) + ':' + str(s) + '\", \"\\\\n\");\\n')\n",
    "            f.write('for i in emb.solutions do\\n')\n",
    "            f.write('for j in i do\\n')\n",
    "            f.write('AppendTo(\"N' + str(N) + '_embeddings.txt\", emb.vectors[j], \"\\\\n\");')\n",
    "            f.write('od;\\n')\n",
    "            f.write('od;\\n')\n",
    "            f.write('fi;\\n')\n",
    "            \n",
    "# Generating a single GAP file to run all of the files created above\n",
    "# in sequence; the total runtime is once again about two days\n",
    "\n",
    "with open('gap_master.g', 'w') as f:\n",
    "    for N in range(2,22):\n",
    "        f.write('ReadAsFunction(\"N' + str(N) +'_gap_input.g\")();')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4060f17c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Here we run the gap_master.g file in GAP to obtain the list\n",
    "# of all embeddings for N = 2, ..., 21"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3992aa62",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Now, reading in embeddings and checking cubiquity for N = 2, ..., 12\n",
    "\n",
    "for N in range(2,12):\n",
    "    print('Checking for cubiquitous embeddings for N =', N, '...')\n",
    "    with open('N' + str(N) + '_embeddings.txt', 'r') as f:\n",
    "        raw_lines = f.readlines()\n",
    "        split_lines = []\n",
    "        for i, l in enumerate(raw_lines):\n",
    "            if l[0] == 'S':\n",
    "                split_lines.append(i)\n",
    "        split_lines.append(len(raw_lines)+1)\n",
    "        \n",
    "        for i in range(len(split_lines)-1):\n",
    "            ll = raw_lines[split_lines[i]:split_lines[i+1]]\n",
    "            s = ll[0].split(':')[1]\n",
    "            for i in range(split_lines[i]+1, split_lines[i+1]-N+1, N):\n",
    "                e = Matrix(ZZ, [''.join(c for c in r if c not in '[]\\n ').split(',') for r in raw_lines[i:i+N]])\n",
    "                if e != [] and is_cb(e) == True:\n",
    "                    print('Cubiquitous embedding found!')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c1cdf6a3",
   "metadata": {},
   "outputs": [],
   "source": [
    "# All that is left is to check that all subsets in question\n",
    "# with N = 13, ..., 21 admit contractions\n",
    "\n",
    "# We do it by checking the existence of contractible configurations\n",
    "# for all cyclic reorderings\n",
    "\n",
    "def negate(e):\n",
    "    e_neg = []\n",
    "    for r in e:\n",
    "        r_neg = r[1:len(r)] + [-r[0]]\n",
    "        e_neg.append(r_neg)\n",
    "    return e_neg\n",
    "\n",
    "def all_negations(e):\n",
    "    e_temp = e\n",
    "    all_neg = [e_temp]\n",
    "    for c in range(len(e)):\n",
    "        e_temp = negate(e_temp)\n",
    "        all_neg.append(e_temp)\n",
    "    return all_neg\n",
    "\n",
    "def exists_contraction(e):\n",
    "    for emb in all_negations(e):\n",
    "        m = Matrix(ZZ, emb)\n",
    "        mag = [sum([x^2 for x in r]) for r in m.T]\n",
    "        for rr in m:\n",
    "            r = rr.list()\n",
    "            if r.count(0) == (len(r) - 3) and set(r).issubset(set([0,1,-1])):\n",
    "                for i in range(len(r)):\n",
    "                    if abs(r[i]) == 1 and mag[i] >= 3:\n",
    "                        for j in range(len(r)-1):\n",
    "                            if i not in [j, j+1]:\n",
    "                                if set([abs(r[j]), abs(r[j+1])]) == set([1]) and r[j] == -r[j+1]:\n",
    "                                    return True\n",
    "                        if set([abs(r[0]), abs(r[-1])]) == set([1]) and r[0] == r[:-1]:\n",
    "                            return True\n",
    "        return False"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "872b91d1",
   "metadata": {},
   "outputs": [],
   "source": [
    "for N in range(13,22):\n",
    "    print('Checking for non-contractible subsets with N =', N, '...')\n",
    "    with open('N' + str(N) + '_embeddings.txt', 'r') as f:\n",
    "        raw_lines = f.readlines()\n",
    "        split_lines = []\n",
    "        for i, l in enumerate(raw_lines):\n",
    "            if l[0] == 'S':\n",
    "                split_lines.append(i)\n",
    "        split_lines.append(len(raw_lines)+1)\n",
    "        \n",
    "        for i in range(len(split_lines)-1):\n",
    "            ll = raw_lines[split_lines[i]:split_lines[i+1]]\n",
    "            s = ll[0].split(':')[1]\n",
    "            for i in range(split_lines[i]+1, split_lines[i+1]-N+1, N):\n",
    "                e = [[int(x) for x in ''.join(c for c in r if c not in '[]\\n ').split(',')] for r in raw_lines[i:i+N]]\n",
    "                if e != [] and exists_contraction(e) == False:\n",
    "                    print('Non-contractible subset found!')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9f194a35",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Finally, checking that all negative circular subsets\n",
    "# with associated strings (62226222) and (42424242)\n",
    "# only admit non-cubiquitous embeddings\n",
    "\n",
    "form_62226222 = int_form([6,2,2,2,6,2,2,2])\n",
    "form_42424242 = int_form([4,2,4,2,4,2,4,2])\n",
    "\n",
    "emb_62226222 = libgap.OrthogonalEmbeddings(form_62226222, len(form_62226222)).sage()\n",
    "if emb_62226222[\"solutions\"] != []:\n",
    "    for s in emb_62226222[\"solutions\"]:\n",
    "        e = []\n",
    "        for t in s:\n",
    "            e.append(emb_62226222[\"vectors\"][t - 1])\n",
    "        if is_cb(e) == True:\n",
    "            print('Cubiquitous embedding found!')\n",
    "        else:\n",
    "            print('Non-cubiquitous embedding for (62226222)')\n",
    "            \n",
    "emb_42424242 = libgap.OrthogonalEmbeddings(form_42424242, len(form_42424242)).sage()\n",
    "if emb_42424242[\"solutions\"] != []:\n",
    "    for s in emb_42424242[\"solutions\"]:\n",
    "        e = []\n",
    "        for t in s:\n",
    "            e.append(emb_42424242[\"vectors\"][t - 1])\n",
    "        if is_cb(e) == True:\n",
    "            print('Cubiquitous embedding found!')\n",
    "        else:\n",
    "            print('Non-cubiquitous embedding for (42424242)')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "03578f83",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.5",
   "language": "sage",
   "name": "sagemath-9.5"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

